A Uniform Bound on Optimal Strategy Length in Water Transport Problem

We prove that every water transport problem on an $n$-vertex graph has an optimal strategy of length at most $n^{(2+o(1))n}$. More strongly, the convex hull of all strategy operators stabilizes within the same bound. We also give a five-vertex instance in which every optimal strategy repeats a nontrivial connected averaging set.

==> verify_certificate.py <==
#!/usr/bin/env python3
"""Exact verifier for the five-vertex water-transport counterexample.

Run: python verify_certificate.py [certificate.json]
Only Python's standard library is used. No floating-point arithmetic occurs.
The certificate lists two finite sets of rational probability vectors and
convex decompositions proving invariance under all relevant averaging moves.
"""
from fractions import Fraction
from itertools import combinations
from pathlib import Path
import json
import sys


def require(condition, message):
    if not condition:
        raise ValueError(message)


def average(vector, subset):
    result = list(vector)
    mean = sum((vector[i] for i in subset), Fraction(0)) / len(subset)
    for i in subset:
        result[i] = mean
    return tuple(result)


def dot(a, b):
    return sum((x * y for x, y in zip(a, b)), Fraction(0))


def connected(subset, edges):
    unseen = set(subset)
    reached = {unseen.pop()}
    while unseen:
        new = {j for j in unseen if any(tuple(sorted((i, j))) in edges for i in reached)}
        if not new:
            return False
        reached.update(new)
        unseen.difference_update(new)
    return True


def verify(path):
    d = json.loads(path.read_text())
    n = d['n']
    require(n == 5, 'The certificate must describe five vertices.')
    edges = {tuple(sorted(e)) for e in d['edges']}
    require(edges == {(0, 1), (1, 3), (1, 4), (2, 3), (2, 4)}, 'Wrong graph.')
    target = d['target']
    require(target == 2, 'Wrong target.')
    w = tuple(map(Fraction, d['initial_weights']))
    require(w == tuple(map(Fraction, (2, 5, 1, 0, 0))), 'Wrong initial weights.')
    moves = {s for k in range(2, n + 1) for s in combinations(range(n), k) if connected(s, edges)}
    require(len(moves) == 16, 'There must be exactly sixteen nontrivial connected sets.')
    A = tuple(d['repeat_set'])
    require(A == (2, 3), 'Wrong repeated set.')
    pi = tuple(d['symmetry'])
    require(pi == (0, 1, 2, 4, 3), 'Wrong symmetry.')
    require({tuple(sorted((pi[i], pi[j]))) for i, j in edges} == edges, 'Not a graph symmetry.')
    require(pi[target] == target and all(w[pi[i]] == w[i] for i in range(n)), 'Data not symmetric.')
    B = tuple(sorted(pi[i] for i in A))
    root = tuple(Fraction(i == target) for i in range(n))
    checked = 0
    poly = {}
    for key, forbidden in [('full', None), ('avoid_repeat_set', A)]:
        part = d[key]
        vertices = [tuple(Fraction(num, den) for num, den in v) for v in part['vertices']]
        require(len(set(vertices)) == len(vertices), f'Duplicate vertex in {key}.')
        require(root in vertices, f'Root missing from {key}.')
        require(len(vertices) == (27 if key == 'full' else 30), f'Wrong vertex count in {key}.')
        allowed = moves if forbidden is None else moves - {forbidden}
        require(len(part['words']) == len(vertices), f'Missing realizing words in {key}.')
        for j, v in enumerate(vertices):
            require(len(v) == n and min(v) >= 0 and sum(v) == 1, f'Invalid probability vector {key}:{j}.')
            r = root
            for subset in part['words'][j]:
                subset = tuple(subset)
                require(subset in allowed, f'Illegal realizing move in {key}:{j}.')
                r = average(r, subset)
            require(r == v, f'Wrong realizing word in {key}:{j}.')
        expected = {(j, s) for j in range(len(vertices)) for s in allowed}
        observed = set()
        for transition in part['transitions']:
            j, s = transition['vertex'], tuple(transition['set'])
            pair = (j, s)
            require(pair in expected and pair not in observed, f'Illegal/duplicate transition in {key}.')
            observed.add(pair)
            reconstructed = [Fraction(0) for _ in range(n)]
            total = Fraction(0)
            require(len(transition['combination']) > 0, 'Empty decomposition.')
            for k, num, den in transition['combination']:
                coefficient = Fraction(num, den)
                require(0 <= k < len(vertices) and coefficient >= 0, 'Invalid convex coefficient.')
                total += coefficient
                for i in range(n):
                    reconstructed[i] += coefficient * vertices[k][i]
            require(total == 1, 'Coefficients do not sum to one.')
            require(tuple(reconstructed) == average(vertices[j], s), f'Invalid identity {key}:{j}:{s}.')
            checked += 1
        require(observed == expected, f'Incomplete invariance certificate in {key}.')
        poly[key] = vertices
        print(f'{key}: {len(vertices)} rational states; {len(expected)} exact invariance identities verified.')
    K = poly['full']
    H = poly['avoid_repeat_set']
    value = Fraction(*d['optimal_value'])
    no_repeat_value = Fraction(*d['repetition_free_value'])
    require(value == Fraction(65, 32) and no_repeat_value == 2, 'Wrong claimed values.')
    require(max(dot(w, q) for q in K) == value, 'Unrestricted upper bound failed.')
    # Every terminal reverse move except A or B has value <=2 on the entire orbit hull.
    for s in moves - {A, B}:
        require(max(dot(w, average(q, s)) for q in K) <= 2, f'Terminal bound failed for {s}.')
    # If the terminal reverse move is A and A was never used before, the value is <=2.
    require(max(dot(w, average(q, A)) for q in H) == 2, 'Forbidden-A upper bound failed.')
    # The B-case follows by the explicitly checked symmetry.
    state = w
    seq = [tuple(s) for s in d['forward_witness']]
    require(seq == [(2, 3), (1, 3), (0, 1, 2, 4), (2, 3)], 'Wrong witness word.')
    for s in seq:
        require(s in moves, 'Illegal witness move.')
        state = average(state, s)
    require(state[target] == value, 'Witness value failed.')
    require(average(w, (1, 2, 3))[target] == 2, 'Repetition-free lower bound failed.')
    # A separate finite check proves that four operations are also necessary.
    layer = {root}
    for depth in range(1, 4):
        layer = layer | {average(q, s) for q in layer for s in moves}
        require(max(dot(w, q) for q in layer) == 2, f'Depth-{depth} upper bound failed.')
        print(f'Depth <= {depth}: {len(layer)} distinct exact profiles; maximum target value 2.')
    print(f'All {checked} convex identities passed, using exact rational arithmetic.')
    print('Unrestricted optimum: 65/32.')
    print('Optimum among ALL repetition-free finite strategies: 2.')
    print('Strict gap: 1/32. A repeated set is necessary for every optimal strategy.')
    print('The minimum length of an optimal strategy is exactly 4.')
    return checked


if __name__ == '__main__':
    try:
        certificate = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(__file__).with_name('certificate.json')
        verify(certificate)
    except (OSError, ValueError, KeyError, TypeError, ZeroDivisionError, json.JSONDecodeError) as exc:
        print(f'VERIFICATION FAILED: {exc}', file=sys.stderr)
        sys.exit(1)

